A distributed simulation framework for quantum networks and channels

We introduce the Simulator for Quantum Networks and Channels ($\texttt{SQUANCH}$), an open-source Python library for creating parallelized simulations of distributed quantum information processing. The framework includes many features of a general-purpose quantum computing simulator, but it is optimized specifically for simulating quantum networks. It includes functionality to allow users to easily design complex multi-party quantum networks, extensible classes for modeling noisy quantum channels, and a multiprocessed NumPy backend for performant simulations. We present an overview of the structure of the library, describing how the various API elements represent the underlying physics and providing simple usage examples for each module. Finally, we present several demonstrations of canonical quantum information protocols implemented using this framework.

==> SQUANCH Whitepaper/code/agent_demo.py <==
class Alice(Agent):
    '''Alice sends states to Bob and receives results'''
    def run(self):
        measurements = []
        for i, qsys in enumerate(self.qstream):
            q = qsys.qubit(0)
            if (i % 2 == 0): X(q) # flip even qubits
            self.qsend(bob, q)
            result = self.crecv(bob)
            measurements.append(result)
        self.output({"meas": measurements, 
                     "t": self.time})
        
class Bob(Agent):
    '''Bob measures Alice's states and sends outcomes'''
    def run(self):
        for _ in self.qstream:
            q = self.qrecv(alice)
            self.csend(alice, q.measure())
        self.output({"t": self.time})
    
# Set up QStream and Agent instances
qstream = QStream(1, 10)
out = Agent.shared_output()
alice = Alice(qstream, out)
bob = Bob(qstream, out)

# Connect agents with classical and quantum channels
alice.qconnect(bob)
alice.cconnect(bob)

# Run the simulation
Simulation(alice, bob).run()
print("Measurements: {}".format(out["Alice"]["meas"]))
# >> Measurements: [1, 0, 1, 0, 1, 0, 1, 0, 1, 0]

==> SQUANCH Whitepaper/code/channel_demo.py <==
class SimpleError(QError):
    def apply(self, qubit):
        '''Flip the qubit with 50% probability'''
        if np.random.rand() < 0.5:
            X(qubit)
        return qubit
    
class SimpleQChannel(QChannel):
    def __init__(self, *args, **kwargs):
        QChannel.__init__(self, *args, **kwargs)
        self.errors = [SimpleError(self)]
    
# Set up QStream and Agent instances
qstream = QStream(1, 10)
out = Agent.shared_output()
alice = Alice(qstream, out)
bob = Bob(qstream, out)
alice.pulse_length = 10e-9 # 10ns pulse length
bob.pulse_length = 10e-9

# Connect agents with new model, specify 1km length
alice.qconnect(bob, SimpleQChannel, length=1.0)
alice.cconnect(bob, length=1.0)

# Run the simulation
Simulation(alice, bob).run()

alice_out, bob_out = out["Alice"], out["Bob"]
print("Alice's time: {}".format(alice_out["t"]))
print("Bob's time: {}".format(bob_out["t"]))
print("Measurements: {}".format(alice_out["meas"]))
# >> Alice's time: 8.761114076050701e-05
# >> Bob's time: 8.427558372248166e-05
# >> Measurements: [0, 1, 0, 0, 1, 1, 0, 1, 0, 1]

==> SQUANCH Whitepaper/code/man_in_the_middle.py <==
import matplotlib.image as image

class Charlie(Agent):
    '''Charlie sends Bell pairs to Alice and Bob'''
    def run(self):
        for qsys in self.qstream:
            a, b = qsys.qubits
            H(a)
            CNOT(a, b)
            self.qsend(alice, a)
            self.qsend(bob, b)
            
class Alice(Agent):
    '''Alice tries to send a bitstream to Bob'''
    def run(self):
        for _ in self.qstream:
            bit1 = self.data.pop(0)
            bit2 = self.data.pop(0)
            q = self.qrecv(charlie)
            if q is not None:
                if bit2 == 1: X(q)
                if bit1 == 1: Z(q)
            # Alice unknowingly sends the qubit to Eve
            self.qsend(eve, q) 
            
class Bob(Agent):
    '''Bob receives Eve's intercepted data'''
    def run(self):
        bits = []
        for _ in self.qstream:
            a = self.qrecv(eve)
            c = self.qrecv(charlie)
            if a is not None and c is not None:
                CNOT(a, c)
                H(a)
                bits.extend([a.measure(), c.measure()])
            else:
                bits.extend([0,0])
        self.output(bits)
        
class Eve(Agent):
    '''Eve naively tries to intercept Alice's message'''
    def run(self):
        bits = [] 
        for _ in self.qstream:
            a = self.qrecv(alice)
            if a is not None:
                bits.append(a.measure())
            else:
                bits.append(0)
            self.qsend(bob, a)
        self.output(bits)
    
# Load an image and serialize it to a bitstream
img = image.imread("../docs/source/img/foundryLogo.bmp") 
bitstream = list(np.unpackbits(img))

# Prepare QStream and Agent instances
qstream = QStream(2, int(len(bitstream) / 2))
out = Agent.shared_output()
alice = Alice(qstream, out, data = bitstream)
bob = Bob(qstream, out)
charlie = Charlie(qstream, out)
eve = Eve(qstream, out)
alice.qconnect(bob)
alice.qconnect(eve)
alice.qconnect(charlie)
bob.qconnect(charlie)
bob.qconnect(eve)
Simulation(alice, eve, bob, charlie).run()

==> SQUANCH Whitepaper/code/qft_demo.py <==
def QFT(qubits):
    '''Applies quantum Fourier transform to inputs'''
    N = len(qubits)
    for n in range(N, 0, -1):
        target = qubits[N - n]
        H(target)
        for m in range(1, n):
            CPHASE(qubits[N - n + m], target, 2*np.pi/2**(m+1))

==> SQUANCH Whitepaper/code/qsys_demo.py <==
qsys = QSystem(2)    # create a two-qubit system
q1, q2 = qsys.qubits # enumerate the qubits 
H(q1)                # Hadamard on qubit 1
CNOT(q1, q2)         # Control-NOT of q1 on q2
bit1 = q1.measure()  # measure the qubits
bit2 = q2.measure()
assert bit1 == bit2

==> SQUANCH Whitepaper/code/quantum_error_correction.py <==
import copy
from scipy.stats import unitary_group
        
# Agent runtime logic 
class Alice(Agent):
    '''Alice sends an error-protected state to Bob'''
    def run(self):
        for qsys in self.qstream:
            # send the encoded qubits to Bob 
            for qubit in shor_encode(qsys):
                self.qsend(bob, qubit)
                
class DumbAlice(Agent):
    '''DumbAlice sends unencoded state to DumbBob'''   
    def run(self):
        for qsys in self.qstream:
            for qubit in qsys.qubits:
                self.qsend(dumb_bob, qubit)
                
class Bob(Agent):
    '''Bob receives and error-corrects Alice's state'''
    def run(self):
        measurements = []
        for _ in self.qstream:
            # Bob receives 9 logical qubits from Alice
            received = [self.qrecv(alice) for _ in range(9)]
            # Decode and measure the original state
            psi_true = shor_decode(*received)
            measurements.append(psi_true.measure())
        self.output(measurements)
        
class DumbBob(Agent):
    '''DumbBob gets DumbAlice's non-corrected state'''
    def run(self):
        measurements = []
        for _ in self.qstream:
            received = [self.qrecv(dumb_alice) for _ in range(9)]
            psi_true = received[0]
            measurements.append(psi_true.measure())
        self.output(measurements)
        
# Define the quantum error model
class ShorError(QError):
    '''Corrupt a random qubit with a random operator'''
    def __init__(self, qchannel):
        QError.__init__(self, qchannel)
        self.count = 0 
        self.error_applied = False

    def apply(self, qubit):
        if self.count == 0: # corrupt 1/9 qubits max
            self.error_applied = False
        self.count = (self.count + 1) % 9
        if not self.error_applied and qubit is not None:
            if np.random.rand() < 0.5: 
                # apply random U(2) operation to qubit
                random_unitary = unitary_group.rvs(2) 
                qubit.apply(random_unitary)
                self.error_applied = True
        return qubit

# Define quantum channel with the error      
class ShorQChannel(QChannel):
    def __init__(self, from_agent, to_agent):
        QChannel.__init__(self, from_agent, to_agent)
        self.errors = [ShorError(self)]
 
# Helper function code omitted, see Appendix A      
def to_bits(string):
    '''Convert a string to a list of bits'''
def from_bits(bits):
    '''Convert a list of bits to a string'''
    
# Prepare a message and encode as spin eigenstates
msg = "Peter Shor once lived in Ruddock 238! But who was Airman?"
bits = to_bits(msg)
qstream = QStream(9, len(bits)) 
for bit, qsystem in zip(bits, qstream):
    if bit == 1: 
        X(qsystem.qubit(0)) 

# Alice and Bob will use error correction
out = Agent.shared_output()
alice = Alice(qstream, out)
bob = Bob(qstream, out)
alice.qconnect(bob, ShorQChannel)

# Dumb agents won't use error correction
qstream2 = copy.deepcopy(qstream)
dumb_alice = DumbAlice(qstream2, out)
dumb_bob = DumbBob(qstream2, out)
dumb_alice.qconnect(dumb_bob, ShorQChannel)

# Run everything and record results
Simulation(dumb_alice, dumb_bob, alice, bob).run()

dumb_bob_msg = from_bits(out["DumbBob"])
bob_msg = from_bits(out["Bob"]))
print("DumbAlice sent:   {}".format(msg))
print("DumbBob received: {}".format(dumb_bob_msg))
print("Alice sent:       {}".format(msg))
print("Bob received:     {}".format(bob_msg)

==> SQUANCH Whitepaper/code/quantum_teleportation.py <==
class Alice(Agent):
    '''Alice teleports qubits to Bob'''
    def distribute_bell_pair(self, a, b):
        # Create a Bell pair and send half to Bob
        H(a)
        CNOT(a, b)
        self.qsend(bob, b)

    def teleport(self, q, a):
        # Perform the teleportation
        CNOT(q, a)
        H(q)
        # Tell Bob what to do over classical channel
        apply_x = a.measure()
        apply_z = q.measure() 
        self.csend(bob, [apply_x, apply_z])
        
    def run(self):
        for qsystem in self.qstream:
            q, a, b = qsystem.qubits 
            self.distribute_bell_pair(a, b)
            self.teleport(q, a)
            
class Bob(Agent):
    '''Bob receives Alice's qubit and measures it'''
    def run(self):
        measurement_results = []
        for _ in self.qstream:
            # Bob receives a qubit from Alice
            b = self.qrecv(alice) 
            # Bob receives classical instructions 
            apply_x, apply_z = self.crecv(alice)
            if apply_x: X(b)
            if apply_z: Z(b)
            # Measure the output state
            measurement_results.append(b.measure())
        # Put results in output object
        self.output(measurement_results)
        
angles = np.linspace(0, 2 * np.pi, 50)  # R_X angles 
num_trials = 250  # number of trials for each angle

# Prepare the initial states in the stream
qstream = QStream(3, len(angles) * num_trials)
for angle in angles:
    for _ in range(num_trials):
        q, _, _ = qstream.next().qubits
        RX(q, angle)

# Make agent instances and connect 
out = Agent.shared_output()
alice = Alice(qstream, out = out)
bob = Bob(qstream, out = out)
alice.qconnect(bob)
alice.cconnect(bob)

# Run the simulation and plot the results (omitted)
Simulation(alice, bob).run()

==> SQUANCH Whitepaper/code/shor_code.py <==
def shor_encode(qsys):
    # psi is state to send, q1...q8 are ancillas
    psi, q1, q2, q3, q4, q5, q6, q7, q8 = qsys.qubits
    CNOT(psi, q3)
    CNOT(psi, q6)
    H(psi)
    H(q3)
    H(q6)
    CNOT(psi, q1)
    CNOT(psi, q2) 
    CNOT(q3, q4)
    CNOT(q3, q5)
    CNOT(q6, q7)
    CNOT(q6, q8)
    return psi, q1, q2, q3, q4, q5, q6, q7, q8
    
def shor_decode(psi, q1, q2, q3, q4, q5, q6, q7, q8):
    CNOT(psi, q1)
    CNOT(psi, q2)
    TOFFOLI(q2, q1, psi)
    CNOT(q3, q4)
    CNOT(q3, q5)
    TOFFOLI(q5, q4, q3)
    CNOT(q6, q7)
    CNOT(q6, q8)
    TOFFOLI(q7, q8, q6) 
    H(psi)
    H(q3)
    H(q6)
    CNOT(psi, q3)
    CNOT(psi, q6)
    TOFFOLI(q6, q3, psi)
    return psi # psi is now the original state

==> SQUANCH Whitepaper/code/superdense_coding.py <==
import matplotlib.image as image

class Charlie(Agent):
    '''Charlie sends Bell pairs to Alice and Bob.'''
    def run(self):
        for qsys in self.qstream:
            a, b = qsys.qubits
            H(a)
            CNOT(a, b)
            self.qsend(alice, a)
            self.qsend(bob, b)
        self.output({"t": self.time})
        
class Alice(Agent):
    '''Alice sends Bob superdense-encoded bitstream'''
    def run(self):
        for _ in self.qstream:
            bit1 = self.data.pop(0)
            bit2 = self.data.pop(0)
            q = self.qrecv(charlie)
            # qubit could be lost to attenuation
            if q is not None: 
                if bit2 == 1: X(q)
                if bit1 == 1: Z(q)
            self.qsend(bob, q)
        self.output({"t": self.time})
        
class Bob(Agent):
    '''Bob reconstructs Alice's data '''
    def run(self):
        bits = []
        for _ in self.qstream:
            a = self.qrecv(alice)
            c = self.qrecv(charlie)
            if a is not None and c is not None:
                CNOT(a, c)
                H(a)
                bits.extend([a.measure(), c.measure()])
            else: # if qubits are lost
                bits.extend([0,0])
        self.output({"t": self.time, "bits": bits})
        
# Load an image and serialize it to a bitstream
img = image.imread("../docs/source/img/foundryLogo.bmp")
bitstream = list(np.unpackbits(img))

# Initialize QStream and Agents
qstream = QStream(2, int(len(bitstream) / 2))
out = Agent.shared_output()
alice = Alice(qstream, out, data = bitstream)
bob = Bob(qstream, out)
charlie = Charlie(qstream, out)
# Set 1ns photon transmission rate
alice.pulse_length = 1e-9
bob.pulse_length = 1e-9
charlie.pulse_length = 1e-9
# Connect the agents with simulated fiber optic lines
alice.qconnect(bob, FiberOpticQChannel, length=1.0)
charlie.qconnect(alice, FiberOpticQChannel, length=0.5)
charlie.qconnect(bob, FiberOpticQChannel, length=0.5)

Simulation(alice, bob, charlie).run()
# Print simulated time at end
print("Alice:   {:.2e}s".format(out["Alice"]["t"])
print("Bob:     {:.2e}s").format(out["Bob"]["t"])
print("Charlie: {:.2e}s").format(out["Charlie"]["t"])
# >> Alice:   4.16e-04s
# >> Bob:     4.20e-04s 
# >> Charlie: 4.15e-04s

received_image = np.reshape(np.packbits(out["Bob"]["bits"]), img.shape)

==> code/agent_demo.py <==
class Alice(Agent):
    '''Alice sends states to Bob and receives results'''
    def run(self):
        measurements = []
        for i, qsys in enumerate(self.qstream):
            q = qsys.qubit(0)
            if (i % 2 == 0): X(q) # flip even qubits
            self.qsend(bob, q)
            result = self.crecv(bob)
            measurements.append(result)
        self.output({"meas": measurements, 
                     "t": self.time})
        
class Bob(Agent):
    '''Bob measures Alice's states and sends outcomes'''
    def run(self):
        for _ in self.qstream:
            q = self.qrecv(alice)
            self.csend(alice, q.measure())
        self.output({"t": self.time})
    
# Set up QStream and Agent instances
qstream = QStream(1, 10)
out = Agent.shared_output()
alice = Alice(qstream, out)
bob = Bob(qstream, out)

# Connect agents with classical and quantum channels
alice.qconnect(bob)
alice.cconnect(bob)

# Run the simulation
Simulation(alice, bob).run()
print("Measurements: {}".format(out["Alice"]["meas"]))
# >> Measurements: [1, 0, 1, 0, 1, 0, 1, 0, 1, 0]

==> code/channel_demo.py <==
class SimpleError(QError):
    def apply(self, qubit):
        '''Flip the qubit with 50% probability'''
        if np.random.rand() < 0.5:
            X(qubit)
        return qubit
    
class SimpleQChannel(QChannel):
    def __init__(self, *args, **kwargs):
        QChannel.__init__(self, *args, **kwargs)
        self.errors = [SimpleError(self)]
    
# Set up QStream and Agent instances
qstream = QStream(1, 10)
out = Agent.shared_output()
alice = Alice(qstream, out)
bob = Bob(qstream, out)
alice.pulse_length = 10e-9 # 10ns pulse length
bob.pulse_length = 10e-9

# Connect agents with new model, specify 1km length
alice.qconnect(bob, SimpleQChannel, length=1.0)
alice.cconnect(bob, length=1.0)

# Run the simulation
Simulation(alice, bob).run()

alice_out, bob_out = out["Alice"], out["Bob"]
print("Alice's time: {}".format(alice_out["t"]))
print("Bob's time: {}".format(bob_out["t"]))
print("Measurements: {}".format(alice_out["meas"]))
# >> Alice's time: 8.761114076050701e-05
# >> Bob's time: 8.427558372248166e-05
# >> Measurements: [0, 1, 0, 0, 1, 1, 0, 1, 0, 1]

==> code/man_in_the_middle.py <==
import matplotlib.image as image

class Charlie(Agent):
    '''Charlie sends Bell pairs to Alice and Bob'''
    def run(self):
        for qsys in self.qstream:
            a, b = qsys.qubits
            H(a)
            CNOT(a, b)
            self.qsend(alice, a)
            self.qsend(bob, b)
            
class Alice(Agent):
    '''Alice tries to send a bitstream to Bob'''
    def run(self):
        for _ in self.qstream:
            bit1 = self.data.pop(0)
            bit2 = self.data.pop(0)
            q = self.qrecv(charlie)
            if q is not None:
                if bit2 == 1: X(q)
                if bit1 == 1: Z(q)
            # Alice unknowingly sends the qubit to Eve
            self.qsend(eve, q) 
            
class Bob(Agent):
    '''Bob receives Eve's intercepted data'''
    def run(self):
        bits = []
        for _ in self.qstream:
            a = self.qrecv(eve)
            c = self.qrecv(charlie)
            if a is not None and c is not None:
                CNOT(a, c)
                H(a)
                bits.extend([a.measure(), c.measure()])
            else:
                bits.extend([0,0])
        self.output(bits)
        
class Eve(Agent):
    '''Eve naively tries to intercept Alice's message'''
    def run(self):
        bits = [] 
        for _ in self.qstream:
            a = self.qrecv(alice)
            if a is not None:
                bits.append(a.measure())
            else:
                bits.append(0)
            self.qsend(bob, a)
        self.output(bits)
    
# Load an image and serialize it to a bitstream
img = image.imread("../docs/source/img/foundryLogo.bmp") 
bitstream = list(np.unpackbits(img))

# Prepare QStream and Agent instances
qstream = QStream(2, int(len(bitstream) / 2))
out = Agent.shared_output()
alice = Alice(qstream, out, data = bitstream)
bob = Bob(qstream, out)
charlie = Charlie(qstream, out)
eve = Eve(qstream, out)
alice.qconnect(bob)
alice.qconnect(eve)
alice.qconnect(charlie)
bob.qconnect(charlie)
bob.qconnect(eve)
Simulation(alice, eve, bob, charlie).run()

==> code/qft_demo.py <==
def QFT(qubits):
    '''Applies quantum Fourier transform to inputs'''
    N = len(qubits)
    for n in range(N, 0, -1):
        target = qubits[N - n]
        H(target)
        for m in range(1, n):
            CPHASE(qubits[N - n + m], target, 2*np.pi/2**(m+1))

==> code/qsys_demo.py <==
qsys = QSystem(2)    # create a two-qubit system
q1, q2 = qsys.qubits # enumerate the qubits 
H(q1)                # Hadamard on qubit 1
CNOT(q1, q2)         # Control-NOT of q1 on q2
bit1 = q1.measure()  # measure the qubits
bit2 = q2.measure()
assert bit1 == bit2

==> code/quantum_error_correction.py <==
import copy
from scipy.stats import unitary_group
        
# Agent runtime logic 
class Alice(Agent):
    '''Alice sends an error-protected state to Bob'''
    def run(self):
        for qsys in self.qstream:
            # send the encoded qubits to Bob 
            for qubit in shor_encode(qsys):
                self.qsend(bob, qubit)
                
class DumbAlice(Agent):
    '''DumbAlice sends unencoded state to DumbBob'''   
    def run(self):
        for qsys in self.qstream:
            for qubit in qsys.qubits:
                self.qsend(dumb_bob, qubit)
                
class Bob(Agent):
    '''Bob receives and error-corrects Alice's state'''
    def run(self):
        measurements = []
        for _ in self.qstream:
            # Bob receives 9 logical qubits from Alice
            received = [self.qrecv(alice) for _ in range(9)]
            # Decode and measure the original state
            psi_true = shor_decode(*received)
            measurements.append(psi_true.measure())
        self.output(measurements)
        
class DumbBob(Agent):
    '''DumbBob gets DumbAlice's non-corrected state'''
    def run(self):
        measurements = []
        for _ in self.qstream:
            received = [self.qrecv(dumb_alice) for _ in range(9)]
            psi_true = received[0]
            measurements.append(psi_true.measure())
        self.output(measurements)
        
# Define the quantum error model
class ShorError(QError):
    '''Corrupt a random qubit with a random operator'''
    def __init__(self, qchannel):
        QError.__init__(self, qchannel)
        self.count = 0 
        self.error_applied = False

    def apply(self, qubit):
        if self.count == 0: # corrupt 1/9 qubits max
            self.error_applied = False
        self.count = (self.count + 1) % 9
        if not self.error_applied and qubit is not None:
            if np.random.rand() < 0.5: 
                # apply random U(2) operation to qubit
                random_unitary = unitary_group.rvs(2) 
                qubit.apply(random_unitary)
                self.error_applied = True
        return qubit

# Define quantum channel with the error      
class ShorQChannel(QChannel):
    def __init__(self, from_agent, to_agent):
        QChannel.__init__(self, from_agent, to_agent)
        self.errors = [ShorError(self)]
 
# Helper function code omitted, see Appendix A      
def to_bits(string):
    '''Convert a string to a list of bits'''
def from_bits(bits):
    '''Convert a list of bits to a string'''
    
# Prepare a message and encode as spin eigenstates
msg = "Peter Shor once lived in Ruddock 238! But who was Airman?"
bits = to_bits(msg)
qstream = QStream(9, len(bits)) 
for bit, qsystem in zip(bits, qstream):
    if bit == 1: 
        X(qsystem.qubit(0)) 

# Alice and Bob will use error correction
out = Agent.shared_output()
alice = Alice(qstream, out)
bob = Bob(qstream, out)
alice.qconnect(bob, ShorQChannel)

# Dumb agents won't use error correction
qstream2 = copy.deepcopy(qstream)
dumb_alice = DumbAlice(qstream2, out)
dumb_bob = DumbBob(qstream2, out)
dumb_alice.qconnect(dumb_bob, ShorQChannel)

# Run everything and record results
Simulation(dumb_alice, dumb_bob, alice, bob).run()

dumb_bob_msg = from_bits(out["DumbBob"])
bob_msg = from_bits(out["Bob"]))
print("DumbAlice sent:   {}".format(msg))
print("DumbBob received: {}".format(dumb_bob_msg))
print("Alice sent:       {}".format(msg))
print("Bob received:     {}".format(bob_msg)

==> code/quantum_teleportation.py <==
class Alice(Agent):
    '''Alice teleports qubits to Bob'''
    def distribute_bell_pair(self, a, b):
        # Create a Bell pair and send half to Bob
        H(a)
        CNOT(a, b)
        self.qsend(bob, b)

    def teleport(self, q, a):
        # Perform the teleportation
        CNOT(q, a)
        H(q)
        # Tell Bob what to do over classical channel
        apply_x = a.measure()
        apply_z = q.measure() 
        self.csend(bob, [apply_x, apply_z])
        
    def run(self):
        for qsystem in self.qstream:
            q, a, b = qsystem.qubits 
            self.distribute_bell_pair(a, b)
            self.teleport(q, a)
            
class Bob(Agent):
    '''Bob receives Alice's qubit and measures it'''
    def run(self):
        measurement_results = []
        for _ in self.qstream:
            # Bob receives a qubit from Alice
            b = self.qrecv(alice) 
            # Bob receives classical instructions 
            apply_x, apply_z = self.crecv(alice)
            if apply_x: X(b)
            if apply_z: Z(b)
            # Measure the output state
            measurement_results.append(b.measure())
        # Put results in output object
        self.output(measurement_results)
        
angles = np.linspace(0, 2 * np.pi, 50)  # R_X angles 
num_trials = 250  # number of trials for each angle

# Prepare the initial states in the stream
qstream = QStream(3, len(angles) * num_trials)
for angle in angles:
    for _ in range(num_trials):
        q, _, _ = qstream.next().qubits
        RX(q, angle)

# Make agent instances and connect 
out = Agent.shared_output()
alice = Alice(qstream, out = out)
bob = Bob(qstream, out = out)
alice.qconnect(bob)
alice.cconnect(bob)

# Run the simulation and plot the results (omitted)
Simulation(alice, bob).run()

==> code/shor_code.py <==
def shor_encode(qsys):
    # psi is state to send, q1...q8 are ancillas
    psi, q1, q2, q3, q4, q5, q6, q7, q8 = qsys.qubits
    CNOT(psi, q3)
    CNOT(psi, q6)
    H(psi)
    H(q3)
    H(q6)
    CNOT(psi, q1)
    CNOT(psi, q2) 
    CNOT(q3, q4)
    CNOT(q3, q5)
    CNOT(q6, q7)
    CNOT(q6, q8)
    return psi, q1, q2, q3, q4, q5, q6, q7, q8
    
def shor_decode(psi, q1, q2, q3, q4, q5, q6, q7, q8):
    CNOT(psi, q1)
    CNOT(psi, q2)
    TOFFOLI(q2, q1, psi)
    CNOT(q3, q4)
    CNOT(q3, q5)
    TOFFOLI(q5, q4, q3)
    CNOT(q6, q7)
    CNOT(q6, q8)
    TOFFOLI(q7, q8, q6) 
    H(psi)
    H(q3)
    H(q6)
    CNOT(psi, q3)
    CNOT(psi, q6)
    TOFFOLI(q6, q3, psi)
    return psi # psi is now the original state

==> code/superdense_coding.py <==
import matplotlib.image as image

class Charlie(Agent):
    '''Charlie sends Bell pairs to Alice and Bob.'''
    def run(self):
        for qsys in self.qstream:
            a, b = qsys.qubits
            H(a)
            CNOT(a, b)
            self.qsend(alice, a)
            self.qsend(bob, b)
        self.output({"t": self.time})
        
class Alice(Agent):
    '''Alice sends Bob superdense-encoded bitstream'''
    def run(self):
        for _ in self.qstream:
            bit1 = self.data.pop(0)
            bit2 = self.data.pop(0)
            q = self.qrecv(charlie)
            # qubit could be lost to attenuation
            if q is not None: 
                if bit2 == 1: X(q)
                if bit1 == 1: Z(q)
            self.qsend(bob, q)
        self.output({"t": self.time})
        
class Bob(Agent):
    '''Bob reconstructs Alice's data '''
    def run(self):
        bits = []
        for _ in self.qstream:
            a = self.qrecv(alice)
            c = self.qrecv(charlie)
            if a is not None and c is not None:
                CNOT(a, c)
                H(a)
                bits.extend([a.measure(), c.measure()])
            else: # if qubits are lost
                bits.extend([0,0])
        self.output({"t": self.time, "bits": bits})
        
# Load an image and serialize it to a bitstream
img = image.imread("../docs/source/img/foundryLogo.bmp")
bitstream = list(np.unpackbits(img))

# Initialize QStream and Agents
qstream = QStream(2, int(len(bitstream) / 2))
out = Agent.shared_output()
alice = Alice(qstream, out, data = bitstream)
bob = Bob(qstream, out)
charlie = Charlie(qstream, out)
# Set 1ns photon transmission rate
alice.pulse_length = 1e-9
bob.pulse_length = 1e-9
charlie.pulse_length = 1e-9
# Connect the agents with simulated fiber optic lines
alice.qconnect(bob, FiberOpticQChannel, length=1.0)
charlie.qconnect(alice, FiberOpticQChannel, length=0.5)
charlie.qconnect(bob, FiberOpticQChannel, length=0.5)

Simulation(alice, bob, charlie).run()
# Print simulated time at end
print("Alice:   {:.2e}s".format(out["Alice"]["t"])
print("Bob:     {:.2e}s").format(out["Bob"]["t"])
print("Charlie: {:.2e}s").format(out["Charlie"]["t"])
# >> Alice:   4.16e-04s
# >> Bob:     4.20e-04s 
# >> Charlie: 4.15e-04s

received_image = np.reshape(np.packbits(out["Bob"]["bits"]), img.shape)
